Seven-coordinated Silicon in a SiO2He Compound Formed under the Extreme Conditions of Planetary Interiors

Changes in atomic coordination numbers at high pressures are fundamental to condensed-matter physics because they initiate the emergence of unexpected structures and phenomena. Silicon is capable of forming eight-, nine-, and ten-coordinated structures under compression,in addition to the usual six-coordinated structures. The missing seven-coordinated silicon remains an open question, but here our theoretical study provides evidence for its existence at high pressures. A combination of a crystal-structure prediction method and first-principles calculations allowed prediction of a stable SiO2He compound containing unique SiO7 polyhedrons, which is a configuration unknown in any proposed silica phase. Consequently, seven-coordinated SiO7 is a possible form of silica at high pressures. Further calculations indicate that the SiO2He phase remains energetically stable with a solid character over a wide range of pressures exceeding 607 GPa and temperatures of 0-9000 K, covering the extreme conditions of the core-mantle boundary in super-Earth exoplanets, or even the Solar System's ice giant planets. Our results may provide theoretical guidance for the discovery of other silicides at high pressures, promote the exploration of materials at planetary core-mantle boundaries, and enable planetary models to be refined.

==> compile.sh <==
pdflatex paper.tex
bibtex paper.aux
pdflatex paper.tex
pdflatex paper.tex


